C4CAM: A Compiler for CAM-based In-memory Accelerators

Machine learning and data analytics applications increasingly suffer from the high latency and energy consumption of conventional von Neumann architectures. Recently, several in-memory and near-memory systems have been proposed to remove this von Neumann bottleneck. Platforms based on content-addressable memories (CAMs) are particularly interesting due to their efficient support for the search-based operations that form the foundation for many applications, including K-nearest neighbors (KNN), high-dimensional computing (HDC), recommender systems, and one-shot learning among others. Today, these platforms are designed by hand and can only be programmed with low-level code, accessible only to hardware experts. In this paper, we introduce C4CAM, the first compiler framework to quickly explore CAM configurations and to seamlessly generate code from high-level TorchScript code. C4CAM employs a hierarchy of abstractions that progressively lowers programs, allowing code transformations at the most suitable abstraction level. Depending on the type and technology, CAM arrays exhibit varying latencies and power profiles. Our framework allows analyzing the impact of such differences in terms of system-level performance and energy consumption, and thus supports designers in selecting appropriate designs for a given application.

==> figures/python/hdc/main.py <==
import torch
import torch.nn as nn
from torch import Tensor
from torch.nn.parameter import Parameter
import torch.nn.init as init
import torch.utils.data as data
from tqdm import tqdm


import torchhd.functional as functional
import torchhd.datasets as datasets
import torchhd.embeddings as embeddings

import torch
import torch.nn as nn
import torch.nn.functional as F
import torchvision
from torchvision.datasets import MNIST

# Note: this example requires the torchmetrics library: https://torchmetrics.readthedocs.io
import torchmetrics
from tqdm import tqdm

import torchhd
from torchhd import embeddings


__all__ = [
    "Centroid",
    "IntRVFL",
]

import time


class Centroid(nn.Module):
    r"""Implements the centroid classification model using class prototypes.

    Args:
        in_features (int): Size of each input sample.
        out_features (int): Size of the output, typically the number of classes.
        device (``torch.device``, optional):  the desired device of the weights. Default: if ``None``, uses the current device for the default tensor type (see ``torch.set_default_tensor_type()``). ``device`` will be the CPU for CPU tensor types and the current CUDA device for CUDA tensor types.
        dtype (``torch.dtype``, optional): the desired data type of the weights. Default: if ``None``, uses ``torch.get_default_dtype()``.
        requires_grad (bool, optional): If autograd should record operations on the returned tensor. Default: ``False``.

    Shape:
        - Input: :math:`(*, d)` where :math:`*` means any number of
          dimensions including none and ``d = in_features``.
        - Output: :math:`(*, n)` where all but the last dimension
          are the same shape as the input and ``n = out_features``.

    Attributes:
        weight: the trainable weights, or class prototypes, of the module of shape
            :math:`(n, d)`. The values are initialized as all zeros.

    Examples::

        >>> m = Centroid(20, 30)
        >>> input = torch.randn(128, 20)
        >>> output = m(input)
        >>> output.size()
        torch.Size([128, 30])
    """
    __constants__ = ["in_features", "out_features"]
    in_features: int
    out_features: int
    weight: Tensor

    def __init__(
        self,
        in_features: int,
        out_features: int,
        device=None,
        dtype=None,
        requires_grad=False,
    ) -> None:
        factory_kwargs = {"device": device, "dtype": dtype}
        super(Centroid, self).__init__()

        self.in_features = in_features
        self.out_features = out_features

        weight = torch.empty((out_features, in_features), **factory_kwargs)
        self.weight = Parameter(weight, requires_grad=requires_grad)
        self.reset_parameters()

    def reset_parameters(self) -> None:
        init.zeros_(self.weight)

    def forward(self, input: Tensor, dot: bool = False) -> Tensor:
        others = self.weight.transpose(-2, -1)
        matmul = torch.matmul(input, (others))
        values, indices = torch.ops.aten.topk(matmul, 1, largest=False)
        return indices 
    
    @torch.no_grad()
    def add(self, input: Tensor, target: Tensor, lr: float = 1.0) -> None:
        """Adds the input vectors scaled by the lr to the target prototype vectors."""
        self.weight.index_add_(0, target, input, alpha=lr)


    @torch.no_grad()
    def add_online(self, input: Tensor, target: Tensor, lr: float = 1.0) -> None:
        r"""Only updates the prototype vectors on wrongly predicted inputs.

        Implements the iterative training method as described in `OnlineHD: Robust, Efficient, and Single-Pass Online Learning Using Hyperdimensional System <https://ieeexplore.ieee.org/abstract/document/9474107>`_.

        Adds the input to the mispredicted class prototype scaled by :math:`\epsilon - 1`
        and adds the input to the target prototype scaled by :math:`1 - \delta`,
        where :math:`\epsilon` is the cosine similarity of the input with the mispredicted class prototype
        and :math:`\delta` is the cosine similarity of the input with the target class prototype.
        """
        # Adapted from: https://gitlab.com/biaslab/onlinehd/-/blob/master/onlinehd/onlinehd.py
        logit = self(input)
        pred = logit.argmax(1)
        is_wrong = target != pred

        # cancel update if all predictions were correct
        if is_wrong.sum().item() == 0:
            return

        # only update wrongly predicted inputs
        logit = logit[is_wrong]
        input = input[is_wrong]
        target = target[is_wrong]
        pred = pred[is_wrong]

        alpha1 = 1.0 - logit.gather(1, target.unsqueeze(1))
        alpha2 = logit.gather(1, pred.unsqueeze(1)) - 1.0

        self.weight.index_add_(0, target, lr * alpha1 * input)
        self.weight.index_add_(0, pred, lr * alpha2 * input)


    @torch.no_grad()
    def normalize(self, eps=1e-12) -> None:
        """Transforms all the class prototype vectors into unit vectors.

        After calling this, inferences can be made more efficiently by specifying ``dot=True`` in the forward pass.
        Training further after calling this method is not advised.
        """
        norms = self.weight.norm(dim=1, keepdim=True)
        norms.clamp_(min=eps)
        self.weight.div_(norms)


    def extra_repr(self) -> str:
        return "in_features={}, out_features={}".format(
            self.in_features, self.out_features is not None
        )
    
device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
print("Using {} device".format(device))

DIMENSIONS = 8192
IMG_SIZE = 28
NUM_LEVELS = 1024
BATCH_SIZE = 1  # for GPUs with enough memory we can process multiple images at ones

transform = torchvision.transforms.ToTensor()

train_ds = MNIST("../data", train=True, transform=transform, download=True)
train_ld = torch.utils.data.DataLoader(train_ds, batch_size=BATCH_SIZE, shuffle=True)

test_ds = MNIST("../data", train=False, transform=transform, download=True)
test_ld = torch.utils.data.DataLoader(test_ds, batch_size=BATCH_SIZE, shuffle=False)


class Encoder(nn.Module):
    def __init__(self, out_features, size, levels):
        super(Encoder, self).__init__()
        self.flatten = torch.nn.Flatten()
        self.position = embeddings.Random(size * size, out_features)
        self.value = embeddings.Level(levels, out_features)

    def forward(self, x):
        x = self.flatten(x)
        sample_hv = torchhd.bind(self.position.weight, self.value(x))
        sample_hv = torchhd.multiset(sample_hv)
        return torchhd.hard_quantize(sample_hv)


encode = Encoder(DIMENSIONS, IMG_SIZE, NUM_LEVELS)
encode = encode.to(device)

num_classes = len(train_ds.classes)
model = Centroid(DIMENSIONS, num_classes)
model = model.to(device)

with torch.no_grad():
    for samples, labels in tqdm(train_ld, desc="Training"):
        samples = samples.to(device)
        labels = labels.to(device)

        samples_hv = encode(samples)
        model.add(samples_hv, labels)

accuracy = torchmetrics.Accuracy("multiclass", num_classes=num_classes)

i = 0
accumulated_time = 0
with torch.no_grad():
    model.normalize()

    for samples, labels in tqdm(test_ld, desc="Testing"):
        i += 1
        samples = samples.to(device)

        samples_hv = encode(samples)
        start = time.time()
        outputs = model(samples_hv)
        end = time.time()
        accumulated_time += (end - start)

        #outouts = [0, 0, 0, 0, 0, 0, 0, 0, 0 , 0 ]
        accuracy.update(outputs.cpu(), labels)

# print(f"Testing accuracy of {(accuracy.compute().item() * 100):.3f}%")
print("time", accumulated_time)
print("itereation", i)

